Monte Carlo methods: Application to hydrogen gas and hard spheres

Quantum Monte Carlo (QMC) methods can very accurately compute ground state properties of quantum systems. We applied these methods to a system of boson hard spheres to get exact, infinite system size results for the ground state at several densities. Variational Monte Carlo (VMC) requires optimizing a parameterized wave function to find the minimum energy. We examine several techniques for optimizing VMC wave functions, focusing on the ability to optimize parameters appearing in the Slater determinant. The kinds of problems that can be simulated with Monte Carlo methods are expanded through the development of new algorithms for combining a QMC simulation of the electrons with a classical Monte Carlo simulation for the nuclei, which we call Coupled Electronic-Ionic Monte Carlo (CEIMC). The new CEIMC method is applied to a system of molecular hydrogen at temperatures ranging from 2800K to 4500K and densities from 0.25 to 0.46 g/cm**3. The challenges in constructing an efficient CEIMC simulation center mostly around the noisy results generated from the QMC computations of the electronic energy. The penalty method is a modification of the Metropolis method that can tolerate noise. An improved correlated sampling method, the two-sided energy difference method, is also presented as a method for reducing the noise.

==> figs-chap4/opt4-sga/decimate.f <==

c  remove some of the data so we only have about 100 pts/ decade or so


       integer n,ndec,iarg,iargc
       real*8 data
       character*40 infile,outfile

       iarg = iargc()

       if (iarg.ge.1) then
          call getarg(1,infile)
       else
          print*,'input file'
          read*,infile
       endif
       if (iarg.ge.2) then
          call getarg(2,outfile)
       else
          print*,'output file'
          read*,outfile
       endif


       n = 10
       open(20,file=infile)
       open(11,file=outfile)

       
       do i=1,100000
          ndec = nint(log(dble(n))/log(10.d0))
          read(20,*,end=20) data
          if (n.lt.1000) then
             write(11,*) n,data
          else
             if (mod(n,10**(ndec-2)).eq.0) then
                write(11,*) n,data
             endif
          endif
          n = n + 1
       enddo

20     continue
       stop
       end


==> figs-chap4/opt5-cmp/tmp.c <==
28801.8
56527.3
79517.9
98681.9
121835

